Adversarial Policies Beat Superhuman Go AIs

We attack the state-of-the-art Go-playing AI system KataGo by training adversarial policies against it, achieving a >97% win rate against KataGo running at superhuman settings. Our adversaries do not win by playing Go well. Instead, they trick KataGo into making serious blunders. Our attack transfers zero-shot to other superhuman Go-playing AIs, and is comprehensible to the extent that human experts can implement it without algorithmic assistance to consistently beat superhuman AIs. The core vulnerability uncovered by our attack persists even in KataGo agents adversarially trained to defend against our attack. Our results demonstrate that even superhuman AI systems may harbor surprising failure modes. Example games are available https://goattack.far.ai/.

==> figs/boardstates/cp505h-seki-blunder/render.sh <==
#!/bin/bash

SCRIPT_DIR=$( cd -- "$( dirname -- "${BASH_SOURCE[0]}" )" &> /dev/null && pwd )
PATH=$HOME/.cargo/bin:$PATH

if [[ ! -x $(which sgf-render) ]]; then
	echo "Cannot find sgf-render".
	echo "Try installing with:"
	echo "sudo apt install cargo"
	echo "cargo install sgf-render"
	echo "See https://github.com/julianandrews/sgf-render for more information."
fi

sgf-render \
	--node 416 \
	--no-board-labels \
	--custom-style=${SCRIPT_DIR}/../style-2col.toml \
	${SCRIPT_DIR}/cp505h-seki-blunder.sgf \
	-o ${SCRIPT_DIR}/cp505h-seki-blunder.svg


==> figs/boardstates/cyclic-fine-tune-b60-s7702m-v100k/render.sh <==
#!/bin/bash

SCRIPT_DIR=$( cd -- "$( dirname -- "${BASH_SOURCE[0]}" )" &> /dev/null && pwd )
PATH=$HOME/.cargo/bin:$PATH

if [[ ! -x $(which sgf-render) ]]; then
	echo "Cannot find sgf-render".
	echo "Try installing with:"
	echo "sudo apt install cargo"
	echo "cargo install sgf-render"
	echo "See https://github.com/julianandrews/sgf-render for more information."
fi

sgf-render \
	--node 258 \
	--first-move-number 259 \
	--no-board-labels \
	--custom-style=${SCRIPT_DIR}/../style-2col.toml \
	${SCRIPT_DIR}/game-2col-168mil.sgf \
	-o ${SCRIPT_DIR}/game-2col-168mil.svg


==> figs/boardstates/dragonslayer-def-cp505-v10mil/render.sh <==
#!/bin/bash

SCRIPT_DIR=$( cd -- "$( dirname -- "${BASH_SOURCE[0]}" )" &> /dev/null && pwd )
PATH=$HOME/.cargo/bin:$PATH

if [[ ! -x $(which sgf-render) ]]; then
	echo "Cannot find sgf-render".
	echo "Try installing with:"
	echo "sudo apt install cargo"
	echo "cargo install sgf-render"
	echo "See https://github.com/julianandrews/sgf-render for more information."
fi

sgf-render \
	--node 267 \
	--first-move-number 268 \
	--no-board-labels \
	--custom-style=${SCRIPT_DIR}/../style-2col.toml \
	${SCRIPT_DIR}/game-2col-545mil.sgf \
	-o ${SCRIPT_DIR}/game-2col-545mil.svg


==> figs/boardstates/game-analysis/render_analysis_game.sh <==
#!/bin/bash

SCRIPT_DIR=$( cd -- "$( dirname -- "${BASH_SOURCE[0]}" )" &> /dev/null && pwd )
PATH=$HOME/.cargo/bin:$PATH

if [[ ! -x $(which sgf-render) ]]; then
	echo "Cannot find sgf-render".
	echo "Try installing with:"
	echo "sudo apt install cargo"
	echo "cargo install sgf-render"
	echo "See https://github.com/julianandrews/sgf-render for more information."
fi


sgf-render ADD17201A995A6E1F881BCE70FF00B79_marked.sgf -o move_189.svg -n 188 --first-move-number 188 --custom-style=style-2col.toml --no-board-labels
sgf-render ADD17201A995A6E1F881BCE70FF00B79_marked.sgf -o move_74.svg -n 73 --first-move-number 73 --custom-style=style-2col.toml --no-board-labels
sgf-render ADD17201A995A6E1F881BCE70FF00B79_marked.sgf -o move_20.svg -n 19 --first-move-number 19 --custom-style=style-2col.toml --no-board-labels
sgf-render ADD17201A995A6E1F881BCE70FF00B79_marked.sgf -o move_9.svg -n 8 --first-move-number 8 --custom-style=style-2col.toml --no-board-labels


==> figs/boardstates/render.sh <==
#!/bin/bash

SCRIPT_DIR=$( cd -- "$( dirname -- "${BASH_SOURCE[0]}" )" &> /dev/null && pwd )
PATH=$HOME/.cargo/bin:$PATH

if [[ ! -x $(which sgf-render) ]]; then
	echo "Cannot find sgf-render".
	echo "Try installing with:"
	echo "sudo apt install cargo"
	echo "cargo install sgf-render"
	echo "See https://github.com/julianandrews/sgf-render for more information."
fi


for path in ${SCRIPT_DIR}/*.sgf; do
	path_noext=${path%.sgf}
	echo "Converting ${path}->${output_path}"
       	sgf-render --node last --no-board-labels --custom-style=${SCRIPT_DIR}/style-2col.toml ${path} -o ${path_noext}-2col.svg
       	sgf-render --node last --custom-style=${SCRIPT_DIR}/style-1col.toml ${path} -o ${path_noext}-1col.svg
done

